Higher-loop integrated negative geometries in ABJM

In the three-dimensional ${\cal N}=6$ Chern-Simons matter (ABJM) theory, the integrand for the logarithm of the scattering amplitude admits a decomposition in terms of negative geometries, which implies that all the infrared divergences concentrate in the last loop integration. We compute the infrared-finite functions that arise from performing a three-loop integration over the four-loop integrand for the logarithm of the four-point amplitude, for which we use the method of differential equations. Our results provide a direct computation of the four-loop cusp anomalous dimension of the theory, in agreement with the current all-loop integrability-based proposal. We find an apparent simplicity in the leading singularities of the integrated results, provided one works in the frame in which the unintegrated loop variable goes to infinity. Finally, our results suggest an alternating sign pattern for the integrated negative geometries in the Euclidean region.

==> anc/DE_sol.txt <==
9/5 - (18*eps*(3*G[-1, w] - 3*G[0, w] + 3*G[1, w] - 4*Log[2]))/5 + (3*eps^2*(23*Pi^2 + 432*G[-1, -1, w] - 432*G[-1, 0, w] + 432*G[-1, 1, w] - 432*G[0, -1, w] + 432*G[0, 0, w] - 432*G[0, 1, w] + 432*G[1, -1, w] - 432*G[1, 0, w] + 432*G[1, 1, w] - 576*G[-1, w]*Log[2] + 576*G[0, w]*Log[2] - 576*G[1, w]*Log[2] + 384*Log[2]^2))/20
-2223/35 + (18*eps*(741*G[-1, w] - 741*G[0, w] + 741*G[1, w] - 1468*Log[2]))/35 + (3*eps^2*(-271697*Pi^2 - 10350288*G[-1, -1, w] + 10350288*G[-1, 0, w] - 10350288*G[-1, 1, w] + 10350288*G[0, -1, w] - 10350288*G[0, 0, w] + 10350288*G[0, 1, w] - 10350288*G[1, -1, w] + 10350288*G[1, 0, w] - 10350288*G[1, 1, w] + (9403200*Catalan*Log[2])/Pi + 20505024*G[-1, w]*Log[2] - 20505024*G[0, w]*Log[2] + 20505024*G[1, w]*Log[2] - 22085736*Log[2]^2 - (4701600*Catalan*Log[4])/Pi + 1850760*Log[2]*Log[4] + 61110*Log[4]^2))/13580
(-27*eps^2*(64*Pi^2 - 132*Log[2]^2 + 68*Log[2]*Log[4] - Log[4]^2))/56
-9/2 + 9*eps*(G[-1, w] - G[0, w] + G[1, w] - 4*Log[2]) + eps^2*((87*Pi^2)/8 + 54*G[-1, -1, w] - 54*G[-1, 0, w] + 54*G[-1, 1, w] - 54*G[0, -1, w] + 54*G[0, 0, w] - 54*G[0, 1, w] + 54*G[1, -1, w] - 54*G[1, 0, w] + 54*G[1, 1, w] + 72*G[-1, w]*Log[2] - 72*G[0, w]*Log[2] + 72*G[1, w]*Log[2] - 144*Log[2]^2)
60 - 24*eps*(9*G[-1, w] - 9*G[0, w] + 9*G[1, w] - 20*Log[2]) + eps^2*(-137*Pi^2 + 432*G[-1, -1, w] - 432*G[-1, 0, w] + 432*G[-1, 1, w] + 144*G[0, -1, w] - 144*G[0, 0, w] + 144*G[0, 1, w] + 432*G[1, -1, w] - 432*G[1, 0, w] + 432*G[1, 1, w] - 1728*G[-1, w]*Log[2] + 1728*G[0, w]*Log[2] - 1728*G[1, w]*Log[2] + 1920*Log[2]^2)
-27/2 + 27*eps*(G[-1, w] - G[0, w] + G[1, w]) + eps^2*((45*Pi^2)/8 - 54*G[-1, -1, w] + 54*G[-1, 0, w] - 54*G[-1, 1, w] + 54*G[0, -1, w] - 54*G[0, 0, w] + 54*G[0, 1, w] - 54*G[1, -1, w] + 54*G[1, 0, w] - 54*G[1, 1, w])
-44919/15520 + (63*eps*(2121*G[-1, w] - 2121*G[0, w] + 2121*G[1, w] + 640*Log[2]))/7760 - (21*eps^2*(71203*Pi^3 + 340080*Pi*G[-1, -1, w] - 340080*Pi*G[-1, 0, w] + 340080*Pi*G[-1, 1, w] - 220080*Pi*G[0, -1, w] + 220080*Pi*G[0, 0, w] - 220080*Pi*G[0, 1, w] + 302832*Pi*G[1, -1, w] - 302832*Pi*G[1, 0, w] + 302832*Pi*G[1, 1, w] + 958944*Catalan*Log[2] + 21120*Pi*G[-1, w]*Log[2] - 58368*Pi*G[0, w]*Log[2] + 95616*Pi*G[1, w]*Log[2] - 737724*Pi*Log[2]^2 - 479472*Catalan*Log[4] + 182748*Pi*Log[2]*Log[4] + 3201*Pi*Log[4]^2))/(62080*Pi)
-4977/3880 + (63*eps*(235*G[-1, w] - 235*G[0, w] + 235*G[1, w] + 72*Log[2]))/1940 + (21*eps^2*(20339*Pi^2 + 3696*G[-1, -1, w] - 3696*G[-1, 0, w] + 3696*G[-1, 1, w] + 82512*G[0, -1, w] - 82512*G[0, 0, w] + 82512*G[0, 1, w] - 33552*G[1, -1, w] + 33552*G[1, 0, w] - 33552*G[1, 1, w] - 85248*G[-1, w]*Log[2] + 48000*G[0, w]*Log[2] - 10752*G[1, w]*Log[2] + 81408*Log[2]^2))/15520
-1701/3880 + (21*eps*(241*G[-1, w] - 241*G[0, w] + 241*G[1, w] + 64*Log[2]))/1940 - (7*eps^2*(12475*Pi^3 + 71664*Pi*G[-1, -1, w] - 71664*Pi*G[-1, 0, w] + 71664*Pi*G[-1, 1, w] - 19248*Pi*G[0, -1, w] + 19248*Pi*G[0, 0, w] - 19248*Pi*G[0, 1, w] + 34416*Pi*G[1, -1, w] - 34416*Pi*G[1, 0, w] + 34416*Pi*G[1, 1, w] + 110688*Catalan*Log[2] - 64896*Pi*G[-1, w]*Log[2] + 27648*Pi*G[0, w]*Log[2] + 9600*Pi*G[1, w]*Log[2] - 44556*Pi*Log[2]^2 - 55344*Catalan*Log[4] + 19788*Pi*Log[2]*Log[4] - 291*Pi*Log[4]^2))/(15520*Pi)
-216*eps^2*Pi^2
-54 + 108*eps*(3*G[-1, w] - 3*G[0, w] + 3*G[1, w] - Log[4]) + (9*eps^2*(20*Pi^2 - 1728*G[-1, -1, w] + 1728*G[-1, 0, w] - 1728*G[-1, 1, w] + 1728*G[0, -1, w] - 1728*G[0, 0, w] + 1728*G[0, 1, w] - 1728*G[1, -1, w] + 1728*G[1, 0, w] - 1728*G[1, 1, w] - (384*Catalan*Log[2])/Pi + 1152*G[-1, w]*Log[2] - 1152*G[0, w]*Log[2] + 1152*G[1, w]*Log[2] - 744*Log[2]^2 + 228*Log[2]*Log[4] - 24*Log[4]^2 + (84*Catalan*Log[16])/Pi + (3*Catalan*Log[65536])/Pi))/8
1728/49 - (3456*eps*(3*G[-1, w] - 3*G[0, w] + 3*G[1, w] + Log[4]))/49 + eps^2*((-14256*Pi^2)/7 + (62208*G[-1, -1, w])/49 - (62208*G[-1, 0, w])/49 + (62208*G[-1, 1, w])/49 - (62208*G[0, -1, w])/49 + (62208*G[0, 0, w])/49 - (62208*G[0, 1, w])/49 + (62208*G[1, -1, w])/49 - (62208*G[1, 0, w])/49 + (62208*G[1, 1, w])/49 - (27885210308352*Catalan*Log[2])/(347087825*Pi) + (41472*G[-1, w]*Log[2])/49 - (41472*G[0, w]*Log[2])/49 + (41472*G[1, w]*Log[2])/49 - (421632*Log[2]^2)/49 + (12493755916416*Catalan*Log[4])/(347087825*Pi) + (308016*Log[2]*Log[4])/49 - (38232*Log[4]^2)/49 + (67959216*Catalan*Log[16])/(31115*Pi) - (1188*Catalan*Log[65536])/(49*Pi))
108*eps^2*Pi^2
-9097/258 + (eps*(7877*G[-1, w] - 7877*G[0, w] + 7877*G[1, w] - (23564*Log[2])/3))/43 + eps^2*((58385*Pi^2)/3096 - (38974*G[-1, -1, w])/43 + (38974*G[-1, 0, w])/43 - (38974*G[-1, 1, w])/43 + (37426*G[0, -1, w])/43 - (37426*G[0, 0, w])/43 + (37426*G[0, 1, w])/43 - (38630*G[1, -1, w])/43 + (38630*G[1, 0, w])/43 - (38630*G[1, 1, w])/43 - (1096*Catalan*Log[2])/(3*Pi) + 824*G[-1, w]*Log[2] - 816*G[0, w]*Log[2] + 808*G[1, w]*Log[2] - (4247*Log[2]^2)/6 + (2603*Log[2]*Log[4])/12 - (137*Log[4]^2)/6 + (266*Catalan*Log[16])/(3*Pi) + (2*Catalan*Log[65536])/(3*Pi))
-59/108 + (eps*(123*G[-1, w] - 123*G[0, w] + 123*G[1, w] - 64*Log[2]))/54 + eps^2*((-47*G[-1, -1, w])/3 + (1591*Pi^2 + 20304*G[-1, 0, w] - 20304*G[-1, 1, w] + 15120*G[0, -1, w] - 15120*G[0, 0, w] + 15120*G[0, 1, w] - 9936*G[1, -1, w] + 9936*G[1, 0, w] - 9936*G[1, 1, w] - (3072*Catalan*Log[2])/Pi + 19584*G[-1, w]*Log[2] - 9216*G[0, w]*Log[2] - 1152*G[1, w]*Log[2] - 5952*Log[2]^2 + 1824*Log[2]*Log[4] - 192*Log[4]^2 + (672*Catalan*Log[16])/Pi + (24*Catalan*Log[65536])/Pi)/1296)
-113/36 + (5*eps*(57*G[-1, w] - 57*G[0, w] + 57*G[1, w] - 56*Log[2]))/18 + eps^2*((781*Pi^2)/432 - 77*G[-1, -1, w] + 77*G[-1, 0, w] - 77*G[-1, 1, w] + 77*G[0, -1, w] - 77*G[0, 0, w] + 77*G[0, 1, w] - 77*G[1, -1, w] + 77*G[1, 0, w] - 77*G[1, 1, w] - (280*Catalan*Log[2])/(9*Pi) + (208*G[-1, w]*Log[2])/3 - (208*G[0, w]*Log[2])/3 + (208*G[1, w]*Log[2])/3 - (1085*Log[2]^2)/18 + (665*Log[2]*Log[4])/36 - (35*Log[4]^2)/18 + (68*Catalan*Log[16])/(9*Pi) + (Catalan*Log[65536])/(18*Pi))
-11538968920427/180924841350 + (eps*(31214324630751*G[-1, w] - 31214324630751*G[0, w] + 31214324630751*G[1, w] - 13195485269608*Log[2]))/90462420675 + (eps^2*(488134662428269*Pi^3 - 3813872453729424*Pi*G[-1, -1, w] + 3813872453729424*Pi*G[-1, 0, w] - 3813872453729424*Pi*G[-1, 1, w] + 4348268209728144*Pi*G[0, -1, w] - 4348268209728144*Pi*G[0, 0, w] + 4348268209728144*Pi*G[0, 1, w] - 4054573722977424*Pi*G[1, -1, w] + 4054573722977424*Pi*G[1, 0, w] - 4054573722977424*Pi*G[1, 1, w] - 525457262059968*Catalan*Log[2] + 864817177156992*Pi*G[-1, w]*Log[2] - 1105518446404992*Pi*G[0, w]*Log[2] + 1346219715652992*Pi*G[1, w]*Log[2] + 3996257069647032*Pi*Log[2]^2 + 490062396517344*Catalan*Log[4] - 929350400275200*Pi*Log[2]*Log[4] + 800181949650*Pi*Log[4]^2 - 110479681498080*Catalan*Log[16] - 796800311400*Catalan*Log[65536]))/(2171098096200*Pi)
-393981646783/6579085140 + (eps*(1075419966495*G[-1, w] - 1075419966495*G[0, w] + 1075419966495*G[1, w] - 566797588352*Log[2]))/3289542570 + (eps^2*(144294028497055*Pi^3 - 602833378032720*Pi*G[-1, -1, w] + 602833378032720*Pi*G[-1, 0, w] - 602833378032720*Pi*G[-1, 1, w] + 756615619178640*Pi*G[0, -1, w] - 756615619178640*Pi*G[0, 0, w] + 756615619178640*Pi*G[0, 1, w] - 709648710567120*Pi*G[1, -1, w] + 709648710567120*Pi*G[1, 0, w] - 709648710567120*Pi*G[1, 1, w] + 254452458344352*Catalan*Log[2] + 116288255376000*Pi*G[-1, w]*Log[2] - 223103587910400*Pi*G[0, w]*Log[2] + 329918920444800*Pi*G[1, w]*Log[2] + 492935362912140*Pi*Log[2]^2 - 88806490155216*Catalan*Log[4] - 90290921250900*Pi*Log[2]*Log[4] + 117601866375*Pi*Log[4]^2 - 18654302318880*Catalan*Log[16] - 138891797400*Catalan*Log[65536]))/(394745108400*Pi)
-3998992549/561007260 + (eps*(11416717461*G[-1, w] - 11416717461*G[0, w] + 11416717461*G[1, w] - 8724739616*Log[2]))/280503630 - (eps^2*(799315031555*Pi^3 + 7859498482800*Pi*G[-1, -1, w] - 7859498482800*Pi*G[-1, 0, w] + 7859498482800*Pi*G[-1, 1, w] - 7830873860400*Pi*G[0, -1, w] + 7830873860400*Pi*G[0, 0, w] - 7830873860400*Pi*G[0, 1, w] + 7802249238000*Pi*G[1, -1, w] - 7802249238000*Pi*G[1, 0, w] + 7802249238000*Pi*G[1, 1, w] + 3783540832032*Catalan*Log[2] - 5839261234560*Pi*G[-1, w]*Log[2] + 5782011989760*Pi*G[0, w]*Log[2] - 5724762744960*Pi*G[1, w]*Log[2] - 3635661701220*Pi*Log[2]^2 - 2257762931856*Catalan*Log[4] + 2119241401500*Pi*Log[2]*Log[4] - 52372725*Pi*Log[4]^2 + 178236196320*Catalan*Log[16] + 1190015400*Catalan*Log[65536]))/(33660435600*Pi)

==> anc/I1_ladd_dec.txt <==
-(Pi^(5/2)*s^(3/2 - 3*eps)*(-1 + w)*(1 + w)*(122864784*Cint[1] + 2509584*Cint[2] + 16426368*Cint[3] - 12918528*Cint[4] - 1596672*Cint[5] + 2346624*Cint[6] + 20113920*Cint[8] + 60341760*Cint[9] - 228144*Cint[10] + 1412320*Cint[11] + 99813*Cint[12] - 42239232*Cint[16]))/(5279904*E^(3*eps*EulerGamma)*eps^2*w)

==> anc/I2_ladd_dec.txt <==
(-2*Pi^(5/2)*s^(3/2 - 3*eps)*(-1 + w)*(1 + w)*(1 + w^2)*(27*Cint[6] + 8*Cint[11] - 1458*Cint[15]))/(243*E^(3*eps*EulerGamma)*eps^2*w^2)

==> anc/I_box_dec.txt <==
-(Pi^(5/2)*s^(3/2 - 3*eps)*(-1 + w)*(1 + w)*(141942024*Cint[1] + 35655648*w*Cint[1] + 141942024*w^2*Cint[1] + 3079944*Cint[2] + 456288*w*Cint[2] + 3079944*w^2*Cint[2] + 8213184*w^2*Cint[3] - 10378368*Cint[4] - 10378368*w^2*Cint[4] - 399168*Cint[5] - 399168*w^2*Cint[5] + 4693248*Cint[6] + 4693248*w^2*Cint[6] + 30170880*Cint[7] + 30170880*w^2*Cint[7] - 82969920*Cint[9] - 82969920*w^2*Cint[9] - 814800*w*Cint[10] + 695296*Cint[11] + 717024*w*Cint[11] + 695296*w^2*Cint[11] + 99813*w*Cint[12] - 126717696*Cint[15] - 126717696*w^2*Cint[15]))/(21119616*E^(3*eps*EulerGamma)*eps^2*w^2)

==> anc/a1.txt <==
{6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{10/3, 0, 0, 10, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, -128, -6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, 21/40, 6, 0, -33/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{-81291/3880, -49/120, 49/30, -2604/485, -581/1940, -7/30, 0, 2, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{-364/873, 0, 0, 56/485, -7/1455, 7/90, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -26/27, -35/4, 59/4, 1849/12, 0, 0, 0}
{0, 0, 0, 0, 0, -2/27, 0, 0, 0, 0, 0, 0, -1/54, 0, 6, 0, 0, 0, 0}
{0, 0, 0, 0, 0, 2/387, 0, 0, 0, 0, 8/243, 0, -1/18, -3/4, 3/4, 51/4, 0, 0, 0}
{0, 0, 0, 0, 0, -559351/147447, 0, 0, -94720/2667, 0, 0, 0, 0, 0, 0, 0, 21, -33/2, 17/2}
{104131254671/757359801, 735175/339471, -24605/3429, -245855588/38250495, -3655111/5100066, -1857205/442341, 44000/24003, 22000/2667, -104120/2667, -725/10692, 1625/8019, 1225/85536, 31/216, 0, 0, 0, 155/7, -257/14, 309/14}
{-32621936471/1514719602, -206941/678942, -23723/10287, -2002636/7650099, -6618329/76500990, -12337/147447, -14080/24003, 27920/24003, -8720/8001, 58/2673, -520/8019, -49/10692, -13/216, 0, 0, 0, 5/7, -11/14, 47/14}

==> anc/a2.txt <==
{-6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, -6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{-10, 0, 0, -6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 48, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{-118433/11640, -49/120, 49/60, 1386/485, -77/970, -14/15, -8, 1/2, 18, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{110033/5820, 49/60, -98/15, 1092/485, 308/485, 0, 4, -4, -9, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{4928/873, 0, 49/45, 112/1455, -154/1455, 0, 0, 2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, 0, 0, 0, 0, -6, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, -64/27, 0, 0, 0, 0, -544/729, 0, 8/27, -2, 64, -24, 0, 0, 0}
{0, 0, 0, 0, 0, 2/9, 0, 0, 0, 0, 16/729, 0, 0, 0, -8, -2/3, 0, 0, 0}
{0, 0, 0, 0, 0, -2/9, 0, 0, 0, 0, -16/243, 0, 0, 0, 6, -4, 0, 0, 0}
{887665984/2993517, 248752/30861, -75320/3429, -290624/36957, 236720/110871, 933052/147447, 370880/8001, -9920/2667, -122480/2667, -29/972, 260/729, 49/1944, -2/9, -3/2, 3/2, 73/6, -92/7, 69/7, -109/7}
{119667415/443484, 354935/41148, -355544/10287, -1829980/332613, 1117424/332613, 2562694/442341, 1275040/24003, -378320/24003, -232360/2667, 0, 65/162, 49/1728, -8/27, -2, 2, 52/3, -60/7, 45/7, -177/7}
{13435260959/1377017820, 13181/123444, 952/1143, -121300/110871, -2992/36957, 290/1143, -4000/8001, 880/1143, 7160/2667, -53/4860, 65/1458, 49/15552, 0, 0, 0, -2/3, -4/7, 3/7, -23/7}

==> anc/a3.txt <==
{-6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, -6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{-10, 0, 0, -6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 48, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, 0, -8, -1/2, 15, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, 0, -4, 0, 9, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, 0, 0, -2/3, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, 0, 0, 0, 0, -6, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, -76, -68/3, 0, 0, 0}
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8, 2/3, 0, 0, 0}
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, -4, 0, 0, 0}
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/2, -3/2, -73/6, -92/7, 69/7, -109/7}
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -2, -52/3, -60/7, 45/7, -177/7}
{60862088/12750165, 0, 0, 0, 0, 0, 0, 0, 0, -7/540, 0, 0, 0, 0, 0, 2/3, -4/7, 3/7, -23/7}

==> anc/a4.txt <==
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{-80/3, 0, 0, 16, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{241633/23280, 49/240, -49/40, 77/485, 0, -7/120, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{-1036/291, 0, 49/30, 56/97, 77/485, 7/30, 0, 0, -6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{140/291, 0, -49/90, 112/485, 0, -7/90, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, 95/387, 0, 0, 0, 0, -8/729, 0, 4/27, 2, 0, -70/3, 0, 0, 0}
{0, 0, 0, 0, 0, -1/27, 0, 0, 0, 0, -8/729, 0, 0, 0, 2, 0, 0, 0, 0}
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{448546568845/3029439204, 3033275/1357884, 30800/3429, -85260652/12750165, -2689102/12750165, 1760/3429, -40160/8001, -12400/8001, -27560/889, -5365/42768, 7085/16038, 5341/171072, 5/9, 0, 0, 0, 20/7, -15/7, 87/7}
{374749457849/2754035640, 462539/246888, 141442/10287, -76819118/7650099, -1927732/4250055, 12887/10287, -160640/24003, 40/381, -39800/1143, -2581/19440, 1235/2916, 931/31104, 5/8, 0, 0, 0, 8/7, -6/7, 116/7}
{35838265225/2019626136, 227591/905256, 350/3429, -3652922/12750165, -1100/110871, -1/127, 0, 1000/8001, 1000/2667, -203/14256, 455/10692, 343/114048, 5/72, 0, 0, 0, 0, 0, 2}

==> anc/change_of_basis.txt <==
{(5*Pi^(5/2)*(-1 + w^2))/(9*E^(3*eps*EulerGamma)*(1 - 10*eps + 24*eps^2)*w), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{(7*Pi^(5/2)*(w + 2*eps*w)^3)/(27*E^(3*eps*EulerGamma)*eps*(1 + 2*eps)^3*(1 + 6*eps)*(-1 + w^2)^3), (7*Pi^(5/2)*(w + 2*eps*w)^3)/(27*E^(3*eps*EulerGamma)*eps*(1 + 2*eps)^3*(1 + 6*eps)*(-1 + w^2)^3), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, (7*Pi^(5/2))/(27*E^(3*eps*EulerGamma)*eps*(1 + 6*eps)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{(-5*Pi^(5/2)*w)/(9*E^(3*eps*EulerGamma)*eps^2*(-1 + w^2)), 0, 0, (2*Pi^(5/2)*w)/(9*E^(3*eps*EulerGamma)*eps^2*(-1 + w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{(40*(1 + 4*eps)*Pi^(5/2)*w*(-3*w^2 + 4*eps^2*(-1 - 12*w^2 + w^4) + 2*eps*(-1 - 9*w^2 + w^4)))/(27*E^(3*eps*EulerGamma)*eps*(1 + 2*eps)^3*(-1 + w^2)^3), 0, 0, (16*(1 + 4*eps)*Pi^(5/2)*(w^3 + 2*eps*(w + 2*w^3)))/(9*E^(3*eps*EulerGamma)*eps*(1 + 2*eps)^2*(-1 + w^2)^3), (-2*(1 + 4*eps)*Pi^(5/2)*(w + w^3))/(9*E^(3*eps*EulerGamma)*(1 + 2*eps)^2*(-1 + w^2)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, (Pi^(5/2)*w)/(27*E^(3*eps*EulerGamma)*eps^2*(-1 + w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{-(Pi^(5/2)*w^2*(1120 - 40479*w + 1120*w^2 + 8*eps*(840 - 27619*w + 840*w^2)))/(5238*E^(3*eps*EulerGamma)*eps^2*(1 + 4*eps)*(-1 + w^2)^3), (7*(1 + 8*eps)*Pi^(5/2)*(w + 2*eps*w)^3)/(54*E^(3*eps*EulerGamma)*eps^2*(1 + 2*eps)^3*(1 + 4*eps)*(-1 + w^2)^3), (-14*Pi^(5/2)*w^2*(-1 + 12*eps*(-1 + w) + w + 8*eps^2*(-4 + 5*w)))/(27*E^(3*eps*EulerGamma)*eps^2*(1 + 4*eps)*(1 + 6*eps)*(-1 + w)^2*(1 + w)^3), (8*Pi^(5/2)*w^2*(68 - 89*w + 68*w^2 + 68*eps*(6 - 5*w + 6*w^2)))/(873*E^(3*eps*EulerGamma)*eps^2*(1 + 4*eps)*(-1 + w^2)^3), (44*(1 + 6*eps)*Pi^(5/2)*w^2)/(873*E^(3*eps*EulerGamma)*eps^2*(1 + 4*eps)*(-1 + w)*(1 + w)^3), (-2*(1 + 6*eps)*Pi^(5/2)*w^2)/(27*E^(3*eps*EulerGamma)*eps^2*(1 + 4*eps)*(-1 + w)*(1 + w)^3), 0, (80*(1 + 6*eps)*Pi^(5/2)*(w + 2*eps*w)^3)/(63*E^(3*eps*EulerGamma)*eps^2*(1 + 2*eps)^3*(1 + 4*eps)*(-1 + w^2)^3), (40*(1 + 6*eps)*Pi^(5/2)*w^2)/(21*E^(3*eps*EulerGamma)*eps^2*(1 + 4*eps)*(-1 + w)^3*(1 + w)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{(Pi^(5/2)*w^2*(3*(560 - 40479*w + 3920*w^2 - 80958*w^3 + 3920*w^4 - 40479*w^5 + 560*w^6) + 16*eps^5*(15120 - 3125737*w + 4142754*w^2 - 10314610*w^3 + 4142754*w^4 - 1930697*w^5 + 15120*w^6) + eps*(25200 - 2101386*w + 945336*w^2 - 4399876*w^3 + 945336*w^4 - 2101386*w^5 + 25200*w^6) + 16*eps^4*(30240 - 4923172*w + 6074817*w^2 - 12720648*w^3 + 6074817*w^4 - 3635012*w^5 + 30240*w^6) + 4*eps^2*(35280 - 3588830*w + 2842119*w^2 - 7753452*w^3 + 2842119*w^4 - 3387070*w^5 + 35280*w^6) + 4*eps^3*(94080 - 12039755*w + 12769302*w^2 - 27464422*w^3 + 12769302*w^4 - 10254955*w^5 + 94080*w^6)))/(5238*E^(3*eps*EulerGamma)*eps^2*(1 + 2*eps)^3*(1 + 4*eps)*(-1 + w^2)^5), (-7*Pi^(5/2)*w^3*(3*(1 + w^2)^2 + 2*eps*(21 - 12*w + 50*w^2 - 12*w^3 + 21*w^4) + 4*eps^2*(45 - 57*w + 122*w^2 - 57*w^3 + 45*w^4) + 4*eps^3*(63 - 126*w + 190*w^2 - 126*w^3 + 63*w^4)))/(54*E^(3*eps*EulerGamma)*eps^2*(1 + 2*eps)*(1 + 4*eps)*(-1 + w^2)^5), (7*Pi^(5/2)*(w + 2*eps*w)^2*(9*(-1 + w)^3*(1 + w^2) + 9*eps*(-17 + 59*w - 76*w^2 + 76*w^3 - 59*w^4 + 17*w^5) + 16*eps^4*(-64 + 989*w - 682*w^2 + 1424*w^3 - 874*w^4 + 179*w^5) + 8*eps^3*(-217 + 1619*w - 1447*w^2 + 2225*w^3 - 1486*w^4 + 350*w^5) + eps^2*(-838 + 3950*w - 4372*w^2 + 5204*w^3 - 3790*w^4 + 998*w^5)))/(81*E^(3*eps*EulerGamma)*eps^2*(1 + 2*eps)^3*(1 + 4*eps)*(1 + 6*eps)*(-1 + w)^4*(1 + w)^5), (-8*Pi^(5/2)*w^2*(3*(34 - 89*w + 238*w^2 - 178*w^3 + 238*w^4 - 89*w^5 + 34*w^6) + 16*eps^4*(459 - 10727*w + 9072*w^2 - 17089*w^3 + 9072*w^4 - 3258*w^5 + 459*w^6) + 2*eps*(663 - 2148*w + 5757*w^2 - 5072*w^3 + 5757*w^4 - 2148*w^5 + 663*w^6) + 8*eps^3*(1377 - 16217*w + 20799*w^2 - 30009*w^3 + 20799*w^4 - 7584*w^5 + 1377*w^6) + 4*eps^2*(1479 - 8729*w + 16770*w^2 - 18816*w^3 + 16770*w^4 - 6207*w^5 + 1479*w^6)))/(873*E^(3*eps*EulerGamma)*eps^2*(1 + 2*eps)^2*(1 + 4*eps)*(-1 + w^2)^5), (-2*Pi^(5/2)*w^2*(1 + w^2)*(33*(-1 + w)^3 + 33*eps*(-13 + 47*w - 47*w^2 + 13*w^3) + 44*eps^4*(-54 + 1093*w + 265*w^2 + 54*w^3) + 2*eps^2*(-957 + 5650*w - 3128*w^2 + 957*w^3) + eps^3*(-3564 + 38518*w - 3986*w^2 + 3564*w^3)))/(873*E^(3*eps*EulerGamma)*eps^2*(1 + 2*eps)^2*(1 + 4*eps)*(-1 + w)^4*(1 + w)^5), ((1 + 6*eps)*Pi^(5/2)*(w + 2*eps*w)^2*((-1 + w)^2*(1 + w^2) + eps*(5 - 22*w + 18*w^2 - 22*w^3 + 5*w^4) + eps^2*(6 - 52*w + 44*w^2 - 52*w^3 + 6*w^4)))/(9*E^(3*eps*EulerGamma)*eps^2*(1 + 2*eps)^3*(1 + 4*eps)*(-1 + w)^3*(1 + w)^5), (320*(1 + 6*eps)*(2 + 7*eps)*Pi^(5/2)*(w^4 + w^6))/(21*E^(3*eps*EulerGamma)*eps*(1 + 2*eps)*(1 + 4*eps)*(-1 + w^2)^5), (-80*(1 + 6*eps)*(1 + 7*eps + 13*eps^2)*Pi^(5/2)*w^3*(1 + w^2)^2)/(21*E^(3*eps*EulerGamma)*eps^2*(1 + 2*eps)*(1 + 4*eps)*(-1 + w^2)^5), (-20*(1 + 6*eps)*Pi^(5/2)*(w + 2*eps*w)^2*(1 + w^2)*((1 + w)^4 + 2*eps^2*(3 + 26*w + 88*w^2 + 26*w^3 + 3*w^4) + eps*(5 + 28*w + 70*w^2 + 28*w^3 + 5*w^4)))/(7*E^(3*eps*EulerGamma)*eps^2*(1 + 2*eps)^3*(1 + 4*eps)*(-1 + w^2)^5), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{(4*Pi^(5/2)*w^2*(420 - 3780*w^2 + 121437*w^3 - 3780*w^4 + 420*w^6 + 10*eps*(630 + 2112*w - 5670*w^2 + 165467*w^3 - 5670*w^4 + 2112*w^5 + 630*w^6) + 4*eps^5*(15120 + 99151*w - 712782*w^2 - 279106*w^3 - 712782*w^4 + 673391*w^5 + 15120*w^6) + 4*eps^4*(30240 + 291268*w - 944979*w^2 + 4184364*w^3 - 944979*w^4 + 865508*w^5 + 30240*w^6) + eps^2*(35280 + 237797*w - 413637*w^2 + 8367786*w^3 - 413637*w^4 + 315397*w^5 + 35280*w^6) + eps^3*(94080 + 874499*w - 1807890*w^2 + 19177502*w^3 - 1807890*w^4 + 1603939*w^5 + 94080*w^6)))/(2619*E^(3*eps*EulerGamma)*eps*(1 + 2*eps)^3*(1 + 4*eps)*(3 + 4*eps)*(-1 + w^2)^5), (28*Pi^(5/2)*w^3*(3*w^2 + 38*eps*w^2 + eps^2*(3 - 3*w + 130*w^2 - 3*w^3 + 3*w^4) + eps^3*(9 - 18*w + 146*w^2 - 18*w^3 + 9*w^4)))/(27*E^(3*eps*EulerGamma)*eps*(1 + 2*eps)*(1 + 4*eps)*(3 + 4*eps)*(-1 + w^2)^5), (14*Pi^(5/2)*w^2*(9*(-1 + w)^3*(1 + 4*w + w^2) + 9*eps*(-17 - 21*w + 132*w^2 - 132*w^3 + 21*w^4 + 17*w^5) + 16*eps^4*(-128 - 371*w + 742*w^2 - 1040*w^3 + 358*w^4 + 115*w^5) + 8*eps^3*(-281 - 605*w + 1849*w^2 - 2255*w^3 + 610*w^4 + 286*w^5) + 2*eps^2*(-451 - 721*w + 3278*w^2 - 3598*w^3 + 737*w^4 + 467*w^5)))/(81*E^(3*eps*EulerGamma)*eps*(1 + 2*eps)*(1 + 4*eps)*(3 + 4*eps)*(1 + 6*eps)*(-1 + w)^4*(1 + w)^5), (-32*Pi^(5/2)*w^2*(51 - 459*w^2 + 534*w^3 - 459*w^4 + 51*w^6 + 8*eps^4*(459 - 3643*w - 4968*w^2 - 3209*w^3 - 4968*w^4 - 54*w^5 + 459*w^6) + eps*(663 - 12*w - 5967*w^2 + 4832*w^3 - 5967*w^4 - 12*w^5 + 663*w^6) + 4*eps^3*(1377 - 3697*w - 13509*w^2 + 279*w^3 - 13509*w^4 - 108*w^5 + 1377*w^6) + 2*eps^2*(1479 - 1036*w - 13590*w^2 + 6282*w^3 - 13590*w^4 - 66*w^5 + 1479*w^6)))/(873*E^(3*eps*EulerGamma)*eps*(1 + 2*eps)^2*(1 + 4*eps)*(3 + 4*eps)*(-1 + w^2)^5), (-4*Pi^(5/2)*w^2*(33*(-1 + w)^3*(1 + 4*w + w^2) + 33*eps*(-13 - 17*w + 100*w^2 - 100*w^3 + 17*w^4 + 13*w^5) + 4*eps^4*(-594 + 1807*w + 7945*w^2 - 767*w^3 + 5371*w^4 + 594*w^5) + 2*eps^2*(-957 - 1198*w + 7547*w^2 - 6577*w^3 + 2168*w^4 + 957*w^5) + 2*eps^3*(-1782 - 569*w + 16525*w^2 - 9347*w^3 + 7747*w^4 + 1782*w^5)))/(873*E^(3*eps*EulerGamma)*eps*(1 + 2*eps)^2*(1 + 4*eps)*(3 + 4*eps)*(-1 + w)^4*(1 + w)^5), (2*(1 + 6*eps)*Pi^(5/2)*w^2*((-1 + w)^2*(1 + 4*w + w^2) + eps*(5 + 14*w - 22*w^2 + 14*w^3 + 5*w^4) + eps^2*(6 + 28*w - 20*w^2 + 28*w^3 + 6*w^4)))/(9*E^(3*eps*EulerGamma)*eps*(1 + 2*eps)*(1 + 4*eps)*(3 + 4*eps)*(-1 + w)^3*(1 + w)^5), (-640*eps*(1 + 6*eps)*Pi^(5/2)*(w^4 + w^6))/(21*E^(3*eps*EulerGamma)*(1 + 2*eps)*(1 + 4*eps)*(3 + 4*eps)*(-1 + w^2)^5), (160*(1 + 6*eps)*Pi^(5/2)*w^3*(4*w^2 + eps*(1 + 18*w^2 + w^4) + eps^2*(3 + 22*w^2 + 3*w^4)))/(21*E^(3*eps*EulerGamma)*eps*(1 + 2*eps)*(1 + 4*eps)*(3 + 4*eps)*(-1 + w^2)^5), (-40*(1 + 6*eps)*Pi^(5/2)*w^2*((1 + w)^4*(1 - 4*w + w^2) + eps*(1 + w)^2*(5 - 14*w - 22*w^2 - 14*w^3 + 5*w^4) + 2*eps^2*(3 - 6*w - 37*w^2 - 44*w^3 - 37*w^4 - 6*w^5 + 3*w^6)))/(7*E^(3*eps*EulerGamma)*eps*(1 + 2*eps)*(1 + 4*eps)*(3 + 4*eps)*(-1 + w^2)^5), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, 0, 0, 0, 0, (Pi^(5/2)*(w + 2*eps*w)^3)/(27*E^(3*eps*EulerGamma)*eps^2*(1 + 2*eps)^3*(-1 + w^2)^3), 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (Pi^(5/2)*(w + 2*eps*w)^3)/(27*E^(3*eps*EulerGamma)*eps^2*(1 + 2*eps)^3*(-1 + w^2)^3), 0, 0, 0, 0, 0, 0, 0, 0}
{(224*(-1 + eps)*Pi^(5/2)*w^5)/(243*E^(3*eps*EulerGamma)*eps*(1 + 6*eps)^2*(-1 + w^2)^5), (224*(-1 + eps)*Pi^(5/2)*w^5)/(243*E^(3*eps*EulerGamma)*eps*(1 + 6*eps)^2*(-1 + w^2)^5), 0, 0, 0, 0, 0, 0, 0, (32*(-1 + eps)*Pi^(5/2)*w^5)/(243*E^(3*eps*EulerGamma)*eps*(1 + 6*eps)^2*(-1 + w^2)^5), (64*(-1 + eps)*Pi^(5/2)*w^5)/(243*E^(3*eps*EulerGamma)*eps*(1 + 6*eps)^2*(-1 + w^2)^5), (-49*(1 + 8*eps)*Pi^(5/2)*w^5)/(243*E^(3*eps*EulerGamma)*eps*(1 + 6*eps)^2*(-1 + w^2)^5), 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (Pi^(5/2)*w^2)/(27*E^(3*eps*EulerGamma)*eps^2*(-1 + w^2)^2), 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-118*Pi^(5/2)*(w + 2*eps*w)^3)/(729*E^(3*eps*EulerGamma)*eps^2*(1 + 2*eps)^3*(-1 + w^2)^3), 0, 0, 0, 0, (16*Pi^(5/2)*(w + 2*eps*w)^3)/(3*E^(3*eps*EulerGamma)*eps^2*(1 + 2*eps)^3*(-1 + w^2)^3), 0, 0, 0}
{0, 0, 0, 0, 0, (-8*(1 + 6*eps)*Pi^(5/2)*w^3*(207 - 137*w + 465*w^2 + 121*w^3))/(1161*E^(3*eps*EulerGamma)*eps*(1 + 2*eps)*(-1 + w)^4*(1 + w)^5), 0, 0, 0, 0, (4*Pi^(5/2)*w^3*(59*(1 + w^2)^2 + 2*eps*(263 - 64*w + 445*w^2 - 64*w^3 + 263*w^4) + 4*eps^2*(376 - 192*w + 509*w^2 - 192*w^3 + 376*w^4)))/(729*E^(3*eps*EulerGamma)*eps^2*(1 + 2*eps)*(-1 + w^2)^5), 0, (-16*Pi^(5/2)*w^3*(1 + w^2 + eps*(6 - 4*w + 6*w^2)))/(27*E^(3*eps*EulerGamma)*eps*(1 + 2*eps)*(-1 + w^2)^4), (-8*(1 + 6*eps)*Pi^(5/2)*(w^3 + w^5))/(E^(3*eps*EulerGamma)*eps*(1 + 2*eps)*(-1 + w^2)^4), (8*(1 + 6*eps)*Pi^(5/2)*w^3*(-1 + 16*w + 16*w^3 + w^4))/(E^(3*eps*EulerGamma)*eps*(1 + 2*eps)*(-1 + w^2)^5), (8*Pi^(5/2)*w^3*(1 + w^2)*(-4*(1 + w^2) + eps*(-67 + 3*w^2) + 10*eps^2*(-29 + 13*w^2)))/(3*E^(3*eps*EulerGamma)*eps^2*(1 + 2*eps)*(-1 + w^2)^5), 0, 0, 0}
{(8*Pi^(5/2)*w^4*(590508831885*(1 + w^2) + 22*eps*(580416167980 + 5281094975*w + 557497567564*w^2) + 128*eps^4*(3737963011275 + 84873875845*w + 3170727650979*w^2) + 4*eps^2*(25686362413585 + 425983480010*w + 23669525576977*w^2) + 8*eps^3*(45509526435030 + 980434248805*w + 40215329738934*w^2)))/(3786799005*E^(3*eps*EulerGamma)*eps^2*(1 + 2*eps)*(1 + 4*eps)*(1 + 6*eps)^2*(-1 + w^2)^5), (56*Pi^(5/2)*w^4*(112785*(1 + w^2) + 22*eps*(111388 + 635*w + 111388*w^2) + 128*eps^4*(726723 + 15367*w + 726723*w^2) + 4*eps^2*(4952389 + 81026*w + 4952389*w^2) + 8*eps^3*(8812878 + 208153*w + 8812878*w^2)))/(339471*E^(3*eps*EulerGamma)*eps^2*(1 + 2*eps)*(1 + 4*eps)*(1 + 6*eps)^2*(-1 + w^2)^5), (448*Pi^(5/2)*w^4*(6097 + 5335*w + 72*eps^2*(1990 + 1863*w) + 16*eps*(3763 + 3382*w)))/(10287*E^(3*eps*EulerGamma)*eps*(1 + 2*eps)*(1 + 4*eps)*(1 + 6*eps)*(-1 + w)^4*(1 + w)^5), (128*Pi^(5/2)*w^4*(-4461633*(1 + w^2) + 2*eps*(-50224414 - 3899535*w + 7448314*w^2) + 8*eps^2*(-42790858 - 4074795*w + 14881870*w^2)))/(38250495*E^(3*eps*EulerGamma)*eps^2*(1 + 2*eps)*(1 + 4*eps)*(-1 + w^2)^5), (256*Pi^(5/2)*w^4*(3363563 + 3845528*w + eps*(13936217 + 14900147*w)))/(38250495*E^(3*eps*EulerGamma)*eps*(1 + 2*eps)*(1 + 4*eps)*(-1 + w)^4*(1 + w)^5), (-64*Pi^(5/2)*w^4*(39 + 125*w + eps*(242 + 414*w)))/(1161*E^(3*eps*EulerGamma)*eps*(1 + 2*eps)*(1 + 4*eps)*(-1 + w)^4*(1 + w)^5), (2560*Pi^(5/2)*w^4*(231*(1 + w^2) + 8*eps*(143 + 394*w^2)))/(24003*E^(3*eps*EulerGamma)*eps^2*(1 + 2*eps)*(-1 + w^2)^5), (-2560*Pi^(5/2)*w^4*(-75*(1 + w^2) + eps*(-1996 - 381*w + 2020*w^2) + eps^2*(-6784 - 762*w + 9280*w^2)))/(24003*E^(3*eps*EulerGamma)*eps^2*(1 + 2*eps)*(1 + 4*eps)*(-1 + w^2)^5), (-640*Pi^(5/2)*w^4*(93*(1 + w^2) + 2*eps*(3773 - 762*w + 4777*w^2) + 4*eps^2*(7555 - 762*w + 9563*w^2)))/(8001*E^(3*eps*EulerGamma)*eps^2*(1 + 2*eps)*(1 + 4*eps)*(-1 + w^2)^5), (-4*Pi^(5/2)*w^4*(3045*(1 + w^2) + 12*eps^2*(24215 - 440*w + 20387*w^2) + 16*eps^3*(33930 - 2420*w + 25317*w^2) + eps*(51620 + 880*w + 47792*w^2)))/(13365*E^(3*eps*EulerGamma)*eps^2*(1 + 2*eps)*(1 + 6*eps)^2*(-1 + w^2)^5), (16*Pi^(5/2)*w^4*(1365*(1 + w^2) + 96*eps^3*(2535 + 121*w + 2535*w^2) + 4*eps*(5785 - 66*w + 5785*w^2) + 12*eps^2*(10855 + 132*w + 10855*w^2)))/(8019*E^(3*eps*EulerGamma)*eps^2*(1 + 2*eps)*(1 + 6*eps)^2*(-1 + w^2)^5), (49*Pi^(5/2)*w^4*(21*(1 + w^2) + 4*eps*(89 - 11*w + 89*w^2) + 12*eps^2*(167 - 44*w + 167*w^2) + 16*eps^3*(234 - 77*w + 234*w^2)))/(5346*E^(3*eps*EulerGamma)*eps^2*(1 + 2*eps)*(1 + 6*eps)^2*(-1 + w^2)^5), (8*Pi^(5/2)*w^4*(15*(1 + w^2) + 8*eps*(8 + 7*w^2)))/(27*E^(3*eps*EulerGamma)*eps^2*(1 + 2*eps)*(-1 + w^2)^5), 0, 0, 0, (128*Pi^(5/2)*w^4*(5 + 3*w^2))/(7*E^(3*eps*EulerGamma)*eps*(1 + 2*eps)*(-1 + w^2)^5), (-64*Pi^(5/2)*w^4*(11 + w^2))/(7*E^(3*eps*EulerGamma)*eps*(1 + 2*eps)*(-1 + w^2)^5), (64*Pi^(5/2)*w^4*(14*(1 + w^2) + eps*(75 + 17*w^2)))/(7*E^(3*eps*EulerGamma)*eps^2*(1 + 2*eps)*(-1 + w^2)^5)}
{(-4*Pi^(5/2)*w^4*(63774953843580*(1 + 5*w^2 + 5*w^4 + w^6) + 9*eps*(246398482641660 - 186057286635*w + 1083680099091972*w^2 - 3918724713970*w^3 + 1074604333327236*w^4 - 186057286635*w^5 + 237322716876924*w^6) + 36*eps^2*(929402726335125 - 2827592583310*w + 3554998727452829*w^2 - 31020523400790*w^3 + 3491468367099677*w^4 - 2827592583310*w^5 + 865872365981973*w^6) + 256*eps^10*(11317762754524440 - 228217323937185*w + 8712577048917546*w^2 - 299963181188770*w^3 + 6588847859969322*w^4 - 397260031520385*w^5 + 9194033565576216*w^6) + 72*eps^4*(21705363342354855 - 230604905288505*w + 60405057235342622*w^2 - 1508770838135550*w^3 + 57866111762657726*w^4 - 230717106740505*w^5 + 19166417869669959*w^6) + 384*eps^9*(30661784329824360 - 668634620757675*w + 30372887594167884*w^2 - 1930692748966190*w^3 + 24836670477678924*w^4 - 983090410132875*w^5 + 25125567213335400*w^6) + 4*eps^3*(71979507299772945 - 468166762805445*w + 236436440005497015*w^2 - 3718745643071690*w^3 + 229604657326091991*w^4 - 466551061896645*w^5 + 65147724620367921*w^6) + 128*eps^8*(162332936739213795 - 3586586716700460*w + 203345517687590592*w^2 - 14215576129118540*w^3 + 175394428073644896*w^4 - 4586301654020460*w^5 + 134381847125268099*w^6) + 64*eps^7*(327154192825470705 - 6844848078420990*w + 510547870980299835*w^2 - 32031372732739820*w^3 + 457502289026859099*w^4 - 7860114136988190*w^5 + 274108610872029969*w^6) + 8*eps^5*(698366411217299340 - 10326548668137075*w + 1624224374097589872*w^2 - 59418970049108230*w^3 + 1529863637441629680*w^4 - 10535579973213075*w^5 + 604005674561339148*w^6) + 16*eps^6*(832660562786031360 - 15307758858492045*w + 1596867804709903350*w^2 - 79733007366619090*w^3 + 1471994343552900726*w^4 - 16316966038651245*w^5 + 707787101629028736*w^6)))/(34081191045*E^(3*eps*EulerGamma)*eps^2*(1 + eps)*(1 + 2*eps)^4*(1 + 4*eps)*(3 + 4*eps)*(1 + 6*eps)^2*(-1 + w^2)^7), (-28*Pi^(5/2)*w^4*(12180780*(1 + 5*w^2 + 5*w^4 + w^6) + 9*eps*(41853948 - 171831*w + 179369316*w^2 - 1545082*w^3 + 179369316*w^4 - 171831*w^5 + 41853948*w^6) + 36*eps^2*(135744633 - 1054735*w + 485595305*w^2 - 8991092*w^3 + 485595305*w^4 - 1054735*w^5 + 135744633*w^6) + 64*eps^8*(2209258152 - 107838621*w + 637467570*w^2 - 673446202*w^3 + 637467570*w^4 - 107838621*w^5 + 2209258152*w^6) + 4*eps^3*(8638584237 - 116752878*w + 24892015923*w^2 - 865681784*w^3 + 24892015923*w^4 - 116752878*w^5 + 8638584237*w^6) + 32*eps^7*(13522399416 - 609928803*w + 8583629184*w^2 - 3675861838*w^3 + 8583629184*w^4 - 609928803*w^5 + 13522399416*w^6) + 8*eps^4*(18104629959 - 388845171*w + 40083200190*w^2 - 2551980926*w^3 + 40083200190*w^4 - 388845171*w^5 + 18104629959*w^6) + 16*eps^6*(34007902902 - 1315953045*w + 36390851406*w^2 - 7848807010*w^3 + 36390851406*w^4 - 1315953045*w^5 + 34007902902*w^6) + 8*eps^5*(45809011926 - 1392019695*w + 73319836194*w^2 - 8506609606*w^3 + 73319836194*w^4 - 1392019695*w^5 + 45809011926*w^6)))/(3055239*E^(3*eps*EulerGamma)*eps^2*(1 + eps)*(1 + 2*eps)^2*(1 + 4*eps)*(3 + 4*eps)*(1 + 6*eps)^2*(-1 + w^2)^7), (-112*Pi^(5/2)*w^4*(18*(11940 + 12067*w + 21467*w^2 + 24261*w^3 + 10797*w^4 + 10924*w^5) + 32*eps^6*(1866704 + 2107877*w + 3137270*w^2 + 4113392*w^3 + 1530662*w^4 + 1771835*w^5) + eps*(3841509 + 3995433*w + 6815100*w^2 + 8000772*w^3 + 3412503*w^4 + 3566427*w^5) + 16*eps^5*(10196383 + 11470066*w + 17295363*w^2 + 22476201*w^3 + 8425876*w^4 + 9699559*w^5) + 4*eps^3*(23664227 + 25892696*w + 41017443*w^2 + 51326541*w^3 + 20195984*w^4 + 22424453*w^5) + eps^2*(26938843 + 28802695*w + 47225172*w^2 + 57426828*w^3 + 23460313*w^4 + 25324165*w^5) + 4*eps^4*(43873831 + 48836737*w + 75207428*w^2 + 96215768*w^3 + 36765133*w^4 + 41728039*w^5)))/(10287*E^(3*eps*EulerGamma)*eps*(1 + eps)*(1 + 2*eps)^2*(1 + 4*eps)*(3 + 4*eps)*(1 + 6*eps)*(-1 + w)^6*(1 + w)^7), (-64*Pi^(5/2)*w^4*(-53539596*(1 + 5*w^2 + 5*w^4 + w^6) - 9*eps*(242546228 - 1299845*w + 641642780*w^2 - 28596590*w^3 + 410951868*w^4 - 1299845*w^5 + 11855316*w^6) + 6*eps^2*(-4084705136 + 21483955*w - 7974543876*w^2 + 556362870*w^3 - 3130034724*w^4 + 21483955*w^5 + 759804016*w^6) + 64*eps^7*(-2115840847 - 481745925*w - 2211452356*w^2 - 232088055*w^3 + 787529500*w^4 - 86490810*w^5 + 883141009*w^6) + 48*eps^5*(-11123098571 - 770837295*w - 13712995736*w^2 + 593766275*w^3 + 1570277184*w^4 - 174412910*w^5 + 4160174349*w^6) + 32*eps^6*(-13198020722 - 1911998970*w - 14876821163*w^2 - 345086940*w^3 + 3578451797*w^4 - 364978950*w^5 + 5257252238*w^6) + 4*eps^3*(-31708576238 + 117906165*w - 50667894806*w^2 + 4307978430*w^3 - 9893276110*w^4 + 49905285*w^5 + 9066042458*w^6) + 8*eps^4*(-43817413528 - 766105275*w - 60457270639*w^2 + 4841557500*w^3 - 1746433535*w^4 - 247598565*w^5 + 14893423576*w^6)))/(38250495*E^(3*eps*EulerGamma)*eps^2*(1 + eps)*(1 + 2*eps)^3*(1 + 4*eps)*(3 + 4*eps)*(-1 + w^2)^7), (-32*Pi^(5/2)*w^4*(18*(13775562 + 13614907*w + 30603569*w^2 + 27069159*w^3 + 15221457*w^4 + 15060802*w^5) + 80*eps^5*(899147363 + 855525149*w + 2168776840*w^2 + 1676979754*w^3 + 1144704149*w^4 + 946379933*w^5) + 8*eps^6*(2918975666 + 2907452321*w + 7216415047*w^2 + 5570022607*w^3 + 3881021621*w^4 + 3078988046*w^5) + 30*eps^4*(2978897564 + 2729704133*w + 7005151809*w^2 + 5460036281*w^3 + 3622174789*w^4 + 3134411604*w^5) + eps*(3505661139 + 3322514439*w + 7889462508*w^2 + 6644064948*w^3 + 3944249289*w^4 + 3761102589*w^5) + eps^2*(19784371133 + 18102050393*w + 44956848076*w^2 + 36524388436*w^3 + 22604567423*w^4 + 20990247563*w^5) + 2*eps^3*(28574635252 + 25783050157*w + 65814957389*w^2 + 52125223529*w^3 + 33446293657*w^4 + 30136201852*w^5)))/(38250495*E^(3*eps*EulerGamma)*eps*(1 + eps)*(1 + 2*eps)^3*(1 + 4*eps)*(3 + 4*eps)*(-1 + w)^6*(1 + w)^7), (16*Pi^(5/2)*w^4*(6*(320 + 277*w + 1457*w^2 + 511*w^3 + 707*w^4 + 664*w^5) + 8*eps^5*(13487 - 9177*w + 55480*w^2 - 3000*w^3 + 27545*w^4 + 20625*w^5) + eps*(26093 + 7719*w + 110954*w^2 + 18934*w^3 + 51321*w^4 + 44755*w^5) + 4*eps^4*(70403 - 40121*w + 291980*w^2 - 13836*w^3 + 142457*w^4 + 105405*w^5) + eps^2*(125917 - 14711*w + 522372*w^2 + 27356*w^3 + 242343*w^4 + 196179*w^5) + 2*eps^3*(138327 - 53789*w + 572588*w^2 - 8428*w^3 + 272237*w^4 + 207385*w^5)))/(1161*E^(3*eps*EulerGamma)*eps*(1 + eps)*(1 + 2*eps)^2*(1 + 4*eps)*(3 + 4*eps)*(-1 + w)^6*(1 + w)^7), (-5120*Pi^(5/2)*w^4*(1 + w^2)*(693*(1 + 4*w^2 + w^4) + 3*eps*(4103 + 11558*w^2 + 7115*w^4) + 3*eps^2*(28677 + 29659*w^2 + 64821*w^4) + 4*eps^6*(46552 - 228147*w^2 + 150968*w^4) + 4*eps^5*(128348 - 491001*w^2 + 397420*w^4) + eps^3*(301411 - 254838*w^2 + 794375*w^4) + eps^4*(556226 - 1384875*w^2 + 1614442*w^4)))/(24003*E^(3*eps*EulerGamma)*eps^2*(1 + eps)*(1 + 2*eps)^2*(1 + 4*eps)*(3 + 4*eps)*(-1 + w^2)^7), (640*Pi^(5/2)*w^4*(-1800*(1 + 5*w^2 + 5*w^4 + w^6) + 3*eps*(-26552 + 381*w - 64648*w^2 + 8382*w^3 - 16456*w^4 + 381*w^5 + 21640*w^6) + 24*eps^2*(-33153 + 2921*w - 74267*w^2 + 18415*w^3 - 1979*w^4 + 2921*w^5 + 39135*w^6) + 8*eps^6*(-335968 + 80391*w - 927136*w^2 + 325374*w^3 - 91808*w^4 + 80391*w^5 + 499360*w^6) + 16*eps^5*(-438328 + 99441*w - 1162120*w^2 + 404622*w^3 - 85832*w^4 + 99441*w^5 + 637960*w^6) + eps^3*(-3384344 + 511302*w - 7972904*w^2 + 2449068*w^3 - 85480*w^4 + 511302*w^5 + 4503080*w^6) + 2*eps^4*(-3514568 + 694563*w - 8833208*w^2 + 2961894*w^3 - 367480*w^4 + 694563*w^5 + 4951160*w^6)))/(24003*E^(3*eps*EulerGamma)*eps^2*(1 + eps)*(1 + 2*eps)^2*(1 + 4*eps)*(3 + 4*eps)*(-1 + w^2)^7), (320*Pi^(5/2)*w^4*(1116*(1 + 5*w^2 + 5*w^4 + w^6) + 6*eps*(24206 + 381*w + 24982*w^2 + 8382*w^3 + 31006*w^4 + 381*w^5 + 30230*w^6) + 3*eps^2*(556853 + 46736*w - 153713*w^2 + 294640*w^3 - 9137*w^4 + 46736*w^5 + 701429*w^6) + 8*eps^6*(783305 + 160782*w - 2400847*w^2 + 650748*w^3 - 2192015*w^4 + 160782*w^5 + 992137*w^6) + 4*eps^5*(4058453 + 795528*w - 10690081*w^2 + 3236976*w^3 - 9613793*w^4 + 795528*w^5 + 5134741*w^6) + eps^3*(7514983 + 1022604*w - 9803087*w^2 + 4898136*w^3 - 7831231*w^4 + 1022604*w^5 + 9486839*w^6) + 2*eps^4*(8021029 + 1389126*w - 16599875*w^2 + 5923788*w^3 - 14483443*w^4 + 1389126*w^5 + 10137461*w^6)))/(8001*E^(3*eps*EulerGamma)*eps^2*(1 + eps)*(1 + 2*eps)^2*(1 + 4*eps)*(3 + 4*eps)*(-1 + w^2)^7), (8*Pi^(5/2)*w^4*(27405*(1 + 5*w^2 + 5*w^4 + w^6) + 3*eps*(223155 + 2640*w + 969267*w^2 + 14080*w^3 + 952041*w^4 + 2640*w^5 + 205929*w^6) + 8*eps^6*(6213105 - 552420*w + 10469493*w^2 + 2474120*w^3 + 8454051*w^4 - 552420*w^5 + 4197663*w^6) + eps^2*(6513255 - 27720*w + 23998167*w^2 + 247280*w^3 + 23033511*w^4 - 27720*w^5 + 5548599*w^6) + 6*eps^4*(13718595 - 737220*w + 33831255*w^2 + 964040*w^3 + 30276957*w^4 - 737220*w^5 + 10164297*w^6) + 4*eps^5*(25976025 - 1916640*w + 52087509*w^2 + 5676880*w^3 + 44387487*w^4 - 1916640*w^5 + 18276003*w^6) + eps^3*(31960755 - 934560*w + 97337079*w^2 + 711920*w^3 + 90636165*w^4 - 934560*w^5 + 25259841*w^6)))/(120285*E^(3*eps*EulerGamma)*eps^2*(1 + eps)*(1 + 2*eps)^2*(1 + 6*eps)^2*(-1 + w^2)^7), (-32*Pi^(5/2)*w^4*(4095*(1 + 5*w^2 + 5*w^4 + w^6) + 3*eps*(33345 - 1562*w + 143975*w^2 - 6600*w^3 + 143975*w^4 - 1562*w^5 + 33345*w^6) + 8*eps^6*(928395 - 168102*w + 900909*w^2 - 493328*w^3 + 900909*w^4 - 168102*w^5 + 928395*w^6) + eps^2*(973245 - 80454*w + 3490695*w^2 - 317108*w^3 + 3490695*w^4 - 80454*w^5 + 973245*w^6) + 6*eps^4*(2049905 - 306658*w + 4251871*w^2 - 1024760*w^3 + 4251871*w^4 - 306658*w^5 + 2049905*w^6) + 4*eps^5*(3881475 - 646272*w + 5573709*w^2 - 2020612*w^3 + 5573709*w^4 - 646272*w^5 + 3881475*w^6) + eps^3*(4775745 - 561264*w + 13483407*w^2 - 2040764*w^3 + 13483407*w^4 - 561264*w^5 + 4775745*w^6)))/(24057*E^(3*eps*EulerGamma)*eps^2*(1 + eps)*(1 + 2*eps)^2*(1 + 6*eps)^2*(-1 + w^2)^7), (-49*Pi^(5/2)*w^4*(189*(1 + 5*w^2 + 5*w^4 + w^6) + 3*eps*(1413 - 132*w + 6015*w^2 - 704*w^3 + 6015*w^4 - 132*w^5 + 1413*w^6) + eps^2*(36441 - 6732*w + 125019*w^2 - 32296*w^3 + 125019*w^4 - 6732*w^5 + 36441*w^6) + 4*eps^5*(42849 - 12474*w + 43335*w^2 - 47476*w^3 + 43335*w^4 - 12474*w^5 + 42849*w^6) + 4*eps^4*(68148 - 18909*w + 109296*w^2 - 74426*w^3 + 109296*w^4 - 18909*w^5 + 68148*w^6) + eps^3*(147537 - 36036*w + 372663*w^2 - 155144*w^3 + 372663*w^4 - 36036*w^5 + 147537*w^6)))/(24057*E^(3*eps*EulerGamma)*eps^2*(1 + eps)*(1 + 2*eps)*(1 + 6*eps)^2*(-1 + w^2)^7), (-16*Pi^(5/2)*w^4*(1 + w^2)*(15*(1 + 4*w^2 + w^4) + 3*eps*(57 + 170*w^2 + 53*w^4) + eps^4*(622 - 48*w + 780*w^2 + 48*w^3 + 518*w^4) + eps^2*(685 - 24*w + 1470*w^2 + 24*w^3 + 605*w^4) + eps^3*(1117 - 64*w + 1770*w^2 + 64*w^3 + 953*w^4)))/(27*E^(3*eps*EulerGamma)*eps^2*(1 + eps)*(1 + 2*eps)^2*(-1 + w^2)^7), (-64*(3 + 8*eps + 6*eps^2)*Pi^(5/2)*w^5*(1 + w^2))/(E^(3*eps*EulerGamma)*(1 + eps)*(1 + 2*eps)^2*(-1 + w^2)^6), (64*Pi^(5/2)*w^5*(1 + w^2)*(3*(-1 + w^2) + 8*eps*(-1 - 4*w + w^2) + eps^2*(-6 - 32*w + 6*w^2)))/(E^(3*eps*EulerGamma)*(1 + eps)*(1 + 2*eps)^2*(-1 + w^2)^7), (64*Pi^(5/2)*w^5*(-8*(1 + 4*w^2 + w^4) + 8*eps^2*(-51 - 56*w^2 + 19*w^4) + eps*(-169 - 224*w^2 + 41*w^4) + 2*eps^3*(-145 - 144*w^2 + 65*w^4)))/(3*E^(3*eps*EulerGamma)*eps*(1 + eps)*(1 + 2*eps)^2*(-1 + w^2)^7), (-128*Pi^(5/2)*w^4*(1 + w^2)*(15 - 8*w^2 + 9*w^4 + 2*eps*(35 - 92*w^2 + 21*w^4) + eps^2*(65 - 216*w^2 + 39*w^4)))/(7*E^(3*eps*EulerGamma)*eps*(1 + eps)*(1 + 2*eps)*(-1 + w^2)^7), (64*Pi^(5/2)*w^4*(1 + w^2)*(3*(11 - 4*w^2 + w^4) + 2*eps*(77 - 138*w^2 + 7*w^4) + eps^2*(143 - 324*w^2 + 13*w^4)))/(7*E^(3*eps*EulerGamma)*eps*(1 + eps)*(1 + 2*eps)*(-1 + w^2)^7), (-64*Pi^(5/2)*w^4*(1 + w^2)*(28*(1 + 4*w^2 + w^4) + eps^3*(779 + 1268*w^2 + 25*w^4) + 2*eps^2*(483 + 874*w^2 + 77*w^4) + eps*(309 + 748*w^2 + 135*w^4)))/(7*E^(3*eps*EulerGamma)*eps^2*(1 + eps)*(1 + 2*eps)*(-1 + w^2)^7)}
{0, 0, 0, 0, 0, (4*Pi^(5/2)*w^3*(121 + 121*w + 207*w^2 + 207*w^3 + 2*eps*(371 + 27*w + 629*w^2 + 285*w^3)))/(1161*E^(3*eps*EulerGamma)*eps*(1 + 2*eps)*(-1 + w)^4*(1 + w)^5), 0, 0, 0, 0, (-8*Pi^(5/2)*w^3*(59*w^2 + eps*(43 + 295*w^2 + 43*w^4) + 2*eps^2*(86 - 32*w + 209*w^2 - 32*w^3 + 86*w^4)))/(729*E^(3*eps*EulerGamma)*eps^2*(1 + 2*eps)*(-1 + w^2)^5), 0, (8*Pi^(5/2)*w^3*(1 + w^2 + 4*eps*(1 - w + w^2)))/(27*E^(3*eps*EulerGamma)*eps*(1 + 2*eps)*(-1 + w^2)^4), (4*(1 + 4*eps)*Pi^(5/2)*w^3*(1 + w^2))/(E^(3*eps*EulerGamma)*eps*(1 + 2*eps)*(-1 + w^2)^4), (-4*Pi^(5/2)*w^3*(1 + w^2)*(-1 + w^2 + 4*eps*(-1 + 8*w + w^2)))/(E^(3*eps*EulerGamma)*eps*(1 + 2*eps)*(-1 + w^2)^5), (-4*Pi^(5/2)*w^3*(-16*w^2 + eps*(-43 - 80*w^2 + 27*w^4) + 4*eps^2*(-43 - 32*w^2 + 27*w^4)))/(3*E^(3*eps*EulerGamma)*eps^2*(1 + 2*eps)*(-1 + w^2)^5), 0, 0, 0}
{(2*Pi^(5/2)*w^4*(127549907687160*(w^2 + w^4) + 9*eps*(4279993443260 + 175585151115*w + 421169664050820*w^2 + 1969020774930*w^3 + 412093898286084*w^4 + 175585151115*w^5 + 3271575024956*w^6) + 6*eps^2*(169078364136370 + 6353987987325*w + 7983862035873450*w^2 + 66706861606330*w^3 + 7649571330205674*w^4 + 6353987987325*w^5 + 129245836613362*w^6) + 128*eps^9*(1387570490979840 + 31408669575855*w + 8001204772683330*w^2 - 69279818263810*w^3 + 6803203691738178*w^4 + 56250071048655*w^5 + 1060842923449344*w^6) + 8*eps^3*(1403076954461565 + 47939407337910*w + 42087265384198485*w^2 + 458781657733300*w^3 + 39536218890493941*w^4 + 48477974307510*w^5 + 1072567817862429*w^6) + 128*eps^8*(4393874842740360 + 103458875354505*w + 32464442534086755*w^2 + 55820091596830*w^3 + 28089923435484003*w^4 + 163239808980105*w^5 + 3359237545560456*w^6) + 96*eps^6*(5804388547873730 + 153065068678115*w + 70574764231175000*w^2 + 798316009741470*w^3 + 63008096629430936*w^4 + 185401527144515*w^5 + 4437477381862658*w^6) + 8*eps^4*(8515668849437340 + 264250399009575*w + 180830424868189095*w^2 + 2219886799769210*w^3 + 166796265740652327*w^4 + 275492984499975*w^5 + 6509924615430684*w^6) + 64*eps^7*(11774331322510770 + 292035052777215*w + 111332848962560160*w^2 + 905483139389510*w^3 + 97875000961084128*w^4 + 400152371924415*w^5 + 9001684881383922*w^6) + 8*eps^5*(31034308020589680 + 881535951518805*w + 491854673850078690*w^2 + 6137912616935330*w^3 + 446112814395809250*w^4 + 974371432903605*w^5 + 23725291324722288*w^6)))/(11360397015*E^(3*eps*EulerGamma)*eps^2*(1 + eps)*(1 + 2*eps)^3*(1 + 4*eps)*(3 + 4*eps)*(1 + 6*eps)^2*(-1 + w^2)^7), (14*Pi^(5/2)*w^4*(24361560*(w^2 + w^4) + 9*eps*(840812 + 37719*w + 69824628*w^2 + 159258*w^3 + 69824628*w^4 + 37719*w^5 + 840812*w^6) + 6*eps^2*(28167202 + 1177671*w + 1095472122*w^2 + 8200390*w^3 + 1095472122*w^4 + 1177671*w^5 + 28167202*w^6) + 32*eps^7*(272423088 + 7430643*w + 1413639594*w^2 + 10927334*w^3 + 1413639594*w^4 + 7430643*w^5 + 272423088*w^6) + 4*eps^3*(374581746 + 13935075*w + 8925221850*w^2 + 104319578*w^3 + 8925221850*w^4 + 13935075*w^5 + 374581746*w^6) + 32*eps^6*(590250024 + 16219170*w + 4486282029*w^2 + 52124864*w^3 + 4486282029*w^4 + 16219170*w^5 + 590250024*w^6) + 24*eps^5*(663400668 + 18894425*w + 7308899846*w^2 + 95501714*w^3 + 7308899846*w^4 + 18894425*w^5 + 663400668*w^6) + 8*eps^4*(838709970 + 26956512*w + 13400882793*w^2 + 178899820*w^3 + 13400882793*w^4 + 26956512*w^5 + 838709970*w^6)))/(1018413*E^(3*eps*EulerGamma)*eps^2*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(3 + 4*eps)*(1 + 6*eps)^2*(-1 + w^2)^7), (56*Pi^(5/2)*w^4*(73164 + 66306*w + 724782*w^2 + 647058*w^3 + 70878*w^4 + 64020*w^5 + 16*eps^5*(867808 + 823231*w + 3877474*w^2 + 3806608*w^3 + 847234*w^4 + 802657*w^5) + eps*(1186249 + 1094809*w + 10566136*w^2 + 9645640*w^3 + 1145863*w^4 + 1054423*w^5) + 8*eps^4*(3463485 + 3285177*w + 18656579*w^2 + 18050027*w^3 + 3370902*w^4 + 3192594*w^5) + eps^2*(7230421 + 6783889*w + 55943796*w^2 + 52295340*w^3 + 6975151*w^4 + 6528619*w^5) + 2*eps^3*(10341679 + 9798373*w + 67269370*w^2 + 64110118*w^3 + 9998779*w^4 + 9455473*w^5)))/(10287*E^(3*eps*EulerGamma)*eps*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(3 + 4*eps)*(1 + 6*eps)*(-1 + w)^6*(1 + w)^7), (32*Pi^(5/2)*w^4*(-321237576*(w^2 + w^4) + 3*eps*(-147358060 - 11698605*w - 2718252036*w^2 - 132584190*w^3 - 642033828*w^4 - 11698605*w^5 + 83332852*w^6) + 32*eps^6*(-913197705 + 75668505*w - 3496225552*w^2 + 9683115*w^3 + 1578974512*w^4 - 98583750*w^5 + 470947767*w^6) + 4*eps^2*(-1380193720 - 107390565*w - 15957254346*w^2 - 1017910080*w^3 + 479473134*w^4 - 107390565*w^5 + 753697216*w^6) + 16*eps^5*(-4254885595 + 139200255*w - 21061792369*w^2 - 676635045*w^3 + 7543880719*w^4 - 409056840*w^5 + 2204459941*w^6) + 4*eps^3*(-6623042525 - 392538585*w - 56044738883*w^2 - 3656887530*w^3 + 9471480125*w^4 - 528540345*w^5 + 3527357603*w^6) + 8*eps^4*(-7646417155 - 191822070*w - 49208077964*w^2 - 2747638650*w^3 + 13193813732*w^4 - 659328120*w^5 + 4003473901*w^6)))/(38250495*E^(3*eps*EulerGamma)*eps^2*(1 + eps)*(1 + 2*eps)^2*(1 + 4*eps)*(3 + 4*eps)*(-1 + w^2)^7), (16*Pi^(5/2)*w^4*(80725512 + 89400882*w + 815930490*w^2 + 914251350*w^3 + 83617302*w^4 + 92292672*w^5 + eps*(1006699843 + 1087669963*w + 8899737208*w^2 + 9670881208*w^3 + 1046220973*w^4 + 1127191093*w^5) + 4*eps^5*(1329201462 + 1230135747*w + 6225329621*w^2 + 6344856941*w^3 + 1189650687*w^4 + 1439089482*w^5) + eps^2*(4826024159 + 5068408739*w + 36606664828*w^2 + 38923952548*w^3 + 4945989629*w^4 + 5324375969*w^5) + 2*eps^3*(5568058183 + 5655293848*w + 35962194621*w^2 + 37622082081*w^3 + 5527091158*w^4 + 6081832873*w^5) + 2*eps^4*(6194264786 + 5996878211*w + 33965393569*w^2 + 35068129489*w^3 + 5825298671*w^4 + 6724426286*w^5)))/(38250495*E^(3*eps*EulerGamma)*eps*(1 + eps)*(1 + 2*eps)^2*(1 + 4*eps)*(3 + 4*eps)*(-1 + w)^6*(1 + w)^7), (-8*Pi^(5/2)*w^4*(6*(78 + 207*w + 909*w^2 + 2371*w^3 + 121*w^4 + 250*w^5) + 4*eps^4*(5421 + 6709*w + 21512*w^2 + 41464*w^3 - 1461*w^4 + 10323*w^5) + eps*(5825 + 10823*w + 56534*w^2 + 111402*w^3 + 5577*w^4 + 14511*w^5) + 4*eps^3*(9745 + 12795*w + 52918*w^2 + 94026*w^3 + 325*w^4 + 19119*w^5) + eps^2*(23847 + 34183*w + 177640*w^2 + 310424*w^3 + 11737*w^4 + 50937*w^5)))/(1161*E^(3*eps*EulerGamma)*eps*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(3 + 4*eps)*(-1 + w)^6*(1 + w)^7), (2560*Pi^(5/2)*w^4*(4158*(w^2 + w^4) + 3*eps*(341 + 18315*w^2 + 27351*w^4 + 1345*w^6) + eps^2*(10571 + 247788*w^2 + 479712*w^4 + 41695*w^6) + 2*eps^5*(16368 + 5383*w^2 + 182087*w^4 + 64560*w^6) + 2*eps^3*(19437 + 224906*w^2 + 563254*w^4 + 76665*w^6) + eps^4*(60016 + 283077*w^2 + 1102341*w^4 + 236720*w^6)))/(24003*E^(3*eps*EulerGamma)*eps^2*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(3 + 4*eps)*(-1 + w^2)^7), (-320*Pi^(5/2)*w^4*(-10800*(w^2 + w^4) + 3*eps*(-6184 - 1143*w - 95256*w^2 - 12954*w^3 + 49320*w^4 - 1143*w^5 + 9880*w^6) + 2*eps^2*(-95852 - 12573*w - 998772*w^2 - 113538*w^3 + 856620*w^4 - 12573*w^5 + 153140*w^6) + 4*eps^5*(-148416 - 14859*w - 826432*w^2 - 23622*w^3 + 587200*w^4 - 14859*w^5 + 237120*w^6) + 2*eps^3*(-352488 - 36195*w - 2846488*w^2 - 230886*w^3 + 2567080*w^4 - 36195*w^5 + 563160*w^6) + 2*eps^4*(-544192 - 54483*w - 3580992*w^2 - 194310*w^3 + 2973120*w^4 - 54483*w^5 + 869440*w^6)))/(24003*E^(3*eps*EulerGamma)*eps^2*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(3 + 4*eps)*(-1 + w^2)^7), (-160*Pi^(5/2)*w^4*(6696*(w^2 + w^4) + 6*eps*(6988 - 1143*w + 75168*w^2 - 12954*w^3 + 93240*w^4 - 1143*w^5 + 8996*w^6) + 4*eps^5*(350283 - 29718*w - 124381*w^2 - 47244*w^3 + 229027*w^4 - 29718*w^5 + 446667*w^6) + eps^2*(442019 - 50292*w + 3093657*w^2 - 454152*w^3 + 4021353*w^4 - 50292*w^5 + 566515*w^6) + 4*eps^4*(640471 - 54483*w + 950514*w^2 - 194310*w^3 + 1769778*w^4 - 54483*w^5 + 817175*w^6) + eps^3*(1646985 - 144780*w + 6500359*w^2 - 923544*w^3 + 9207143*w^4 - 144780*w^5 + 2104809*w^6)))/(8001*E^(3*eps*EulerGamma)*eps^2*(1 + eps)*(1 + 2*eps)*(1 + 4*eps)*(3 + 4*eps)*(-1 + w^2)^7), (-4*Pi^(5/2)*w^4*(54810*(w^2 + w^4) + 3*eps*(4495 + 363225*w^2 + 5280*w^3 + 345999*w^4 + 2581*w^6) + 6*eps^3*(229245 - 16940*w + 4576345*w^2 - 108680*w^3 + 3912187*w^4 - 16940*w^5 + 131631*w^6) + eps^2*(229245 - 9240*w + 8099265*w^2 - 12320*w^3 + 7312611*w^4 - 9240*w^5 + 131631*w^6) + 12*eps^4*(283185 - 27720*w + 3423885*w^2 - 112640*w^3 + 2798007*w^4 - 27720*w^5 + 162603*w^6) + 8*eps^5*(364095 - 41580*w + 2681775*w^2 + 7480*w^3 + 2113317*w^4 - 41580*w^5 + 209061*w^6)))/(40095*E^(3*eps*EulerGamma)*eps^2*(1 + eps)*(1 + 2*eps)*(1 + 6*eps)^2*(-1 + w^2)^7), (16*Pi^(5/2)*w^4*(8190*(w^2 + w^4) + 5*eps*(403 + 32565*w^2 - 836*w^3 + 32565*w^4 + 403*w^6) + eps^2*(34255 - 968*w + 1205945*w^2 - 42900*w^3 + 1205945*w^4 - 968*w^5 + 34255*w^6) + 12*eps^4*(42315 - 6688*w + 490165*w^2 - 38500*w^3 + 490165*w^4 - 6688*w^5 + 42315*w^6) + 8*eps^5*(54405 - 12870*w + 362115*w^2 - 49456*w^3 + 362115*w^4 - 12870*w^5 + 54405*w^6) + 2*eps^3*(102765 - 8162*w + 2021435*w^2 - 97416*w^3 + 2021435*w^4 - 8162*w^5 + 102765*w^6)))/(8019*E^(3*eps*EulerGamma)*eps^2*(1 + eps)*(1 + 2*eps)*(1 + 6*eps)^2*(-1 + w^2)^7), (49*Pi^(5/2)*w^4*(378*(w^2 + w^4) + eps*(93 + 6759*w^2 - 792*w^3 + 6759*w^4 + 93*w^6) + eps^2*(1395 - 132*w + 42141*w^2 - 10472*w^3 + 42141*w^4 - 132*w^5 + 1395*w^6) + 4*eps^3*(1674 - 297*w + 25578*w^2 - 8690*w^3 + 25578*w^4 - 297*w^5 + 1674*w^6) + 4*eps^4*(2511 - 594*w + 16713*w^2 - 7700*w^3 + 16713*w^4 - 594*w^5 + 2511*w^6)))/(16038*E^(3*eps*EulerGamma)*eps^2*(1 + eps)*(1 + 6*eps)^2*(-1 + w^2)^7), (8*Pi^(5/2)*w^4*(90*(w^2 + w^4) + eps*(17 + 483*w^2 + 447*w^4 + 13*w^6) + eps^2*(51 - 8*w + 457*w^2 + 413*w^4 + 8*w^5 + 39*w^6)))/(27*E^(3*eps*EulerGamma)*eps^2*(1 + eps)*(-1 + w^2)^7), (32*Pi^(5/2)*w^5*(1 + w^2))/(E^(3*eps*EulerGamma)*(1 + eps)*(-1 + w^2)^6), (-32*Pi^(5/2)*w^5*(1 + w^2))/(E^(3*eps*EulerGamma)*(1 + eps)*(-1 + w^2)^6), (-32*Pi^(5/2)*w^5*(-16*w^2 + eps*(-43 - 48*w^2 + 27*w^4)))/(3*E^(3*eps*EulerGamma)*eps*(1 + eps)*(-1 + w^2)^7), (64*Pi^(5/2)*w^4*(5 + 45*w^2 + 27*w^4 + 3*w^6 + eps*(15 + 15*w^2 - 7*w^4 + 9*w^6)))/(7*E^(3*eps*EulerGamma)*eps*(1 + eps)*(-1 + w^2)^7), (-32*Pi^(5/2)*w^4*(11 + 99*w^2 + 9*w^4 + w^6 + eps*(33 + 61*w^2 - 49*w^4 + 3*w^6)))/(7*E^(3*eps*EulerGamma)*eps*(1 + eps)*(-1 + w^2)^7), (-32*Pi^(5/2)*w^4*(-168*(w^2 + w^4) + eps*(-47 - 1039*w^2 - 517*w^4 + 11*w^6) + eps^2*(-141 - 1121*w^2 - 483*w^4 + 33*w^6)))/(7*E^(3*eps*EulerGamma)*eps^2*(1 + eps)*(-1 + w^2)^7)}

==> anc/non_can_DE.txt <==
{-(((-1 + 6*eps)*(1 + w^2))/(w*(-1 + w^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, (-3*(1 + 2*eps)*(1 + w^2))/(w*(-1 + w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{(-8*(-1 + 4*eps)*(-1 + 6*eps)*(1 + 6*eps)*w^3)/(eps*(1 + 2*eps)*(-1 + w^2)^3*(1 + w^2)), 0, 0, -(((1 + 2*eps)*(-1 + w^2))/(w + w^3)), -((1 + 2*eps)^2*(-1 + w^2))/(2*eps*(1 + 4*eps)*w*(1 + w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{(-128*(1 - 52*eps^2 + 576*eps^4)*w^5)/((1 + 2*eps)^2*(-1 + w^2)^5*(1 + w^2)), 0, 0, (-16*eps*(1 + 4*eps)*w)/(-1 + w^4), -(((1 + 2*eps)*(1 + 10*w^2 + w^4))/(w*(-1 + w^4))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, ((1 + 2*eps)*(1 + w^2))/(w - w^3), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{(-128*(1 - 52*eps^2 + 576*eps^4)*w^5)/(3*(1 + 2*eps)^3*(-1 + w^2)^5*(1 + w^2)), (4*(1 + 4*eps)*(1 + 6*eps)*w)/(3*(1 + 2*eps)*(-1 + w^4)), (-16*eps*(1 + 4*eps)*w)/(9*(1 + 2*eps)*(-1 + w^4)), (16*eps*(1 + 4*eps)*w)/((1 + 2*eps)*(-1 + w^4)), (44*w)/(3*(-1 + w^4)), (4*eps*(1 + 6*eps)*w)/((1 + 2*eps)*(-1 + w^4)), (-6*eps*(-1 + w^2)^2 - 4*(1 - w^2 + w^4))/(w*(-1 + w^4)), -(-1 + w^2)/(3*(w + w^3)), -((3 + 4*eps)*(-1 + w^2))/(2*eps*w*(1 + w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{(-1536*(1 - 52*eps^2 + 576*eps^4)*w^7)/((1 + 2*eps)^2*(-1 + w^2)^7*(1 + w^2)), (-32*(1 + 4*eps)*(1 + 6*eps)*w^3)/((-1 + w^2)^3*(1 + w^2)), (64*eps*(1 + 4*eps)*w)/(3*(-1 + w^4)), (-128*eps*(1 + 4*eps)*w^3)/((-1 + w^2)^3*(1 + w^2)), (-16*(1 + 2*eps)*w*(1 + 4*w^2 + w^4))/((-1 + w^2)^3*(1 + w^2)), (-12*eps*(1 + 6*eps)*w)/(-1 + w^4), 0, (3 + 10*w^2 + 3*w^4 + 2*eps*(1 + 6*w^2 + w^4))/(w - w^5), ((1 + 2*eps)*(3 + 4*eps)*(1 + w^2))/(2*eps*w*(-1 + w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{(-3072*(eps - 52*eps^3 + 576*eps^5)*w^7)/((1 + 2*eps)^2*(3 + 4*eps)*(-1 + w^2)^7*(1 + w^2)), (64*eps*(1 + 4*eps)*(1 + 6*eps)*w^3)/((3 + 4*eps)*(-1 + w^2)^3*(1 + w^2)), 0, (256*eps^2*(1 + 4*eps)*w^3)/((3 + 4*eps)*(-1 + w^2)^3*(1 + w^2)), (-32*eps*(1 + 2*eps)*w*(1 - 8*w^2 + w^4))/((3 + 4*eps)*(-1 + w^2)^3*(1 + w^2)), (-24*eps^2*(1 + 6*eps)*w)/((3 + 4*eps)*(-1 + w^4)), (-96*eps*(1 + 2*eps)^2*w)/((3 + 4*eps)*(-1 + w^2)*(1 + w^2)), (-8*eps*(1 + 2*eps)*w)/((3 + 4*eps)*(-1 + w^4)), (-2*(1 + 2*(5 + 8*eps)*w^2 + w^4))/(w*(-1 + w^4)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*(1 + 2*eps)*(1 + w^2))/(w*(-1 + w^2)), 0, 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*(1 + 2*eps)*(1 + w^2))/(w*(-1 + w^2)), 0, 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(((5 + 6*eps)*(1 + w^2))/(w*(-1 + w^2))), 0, 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*(1 + 2*eps)*(1 + w^2))/(w*(-1 + w^2)), 0, 0, 0, 0, 0, 0}
{0, 0, 0, 0, 0, (-4*eps*(1 + 6*eps)*w)/((1 + 2*eps)*(-1 + w^4)), 0, 0, 0, 0, (4*eps*(1 + 6*eps)*w)/((1 + 2*eps)*(-1 + w^4)), 0, (-32*eps^2*w)/((1 + 2*eps)*(-1 + w^4)), (4 + 6*eps - 4*eps*w^2 + 4*w^4 + 6*eps*w^4)/(w - w^5), -(-1 + w^2)/(2*(w + w^3)), 0, 0, (2 - 2*w^2)/(w + w^3), 0}
{0, 0, 0, 0, 0, (24*eps*(1 + 6*eps)*w)/(-1 + w^4), 0, 0, 0, 0, (-96*eps*(1 + 6*eps)*w^3)/((-1 + w^2)^3*(1 + w^2)), 0, (256*eps^2*w^3)/((-1 + w^2)^3*(1 + w^2)), 0, (3 + 10*w^2 + 3*w^4 + 2*eps*(1 + 6*w^2 + w^4))/(w - w^5), 0, 0, (2*(1 + 2*eps)*(1 + w^2))/(w*(-1 + w^2)), 0}
{(-16384*eps*(-1 + 4*eps)*(-1 + 6*eps)*(-1 + 2*eps + 16*eps^2)*w^7)/(9*(1 + 2*eps)^4*(-1 + w^2)^7*(1 + w^2)), (640*eps*(1 + 4*eps)*(1 + 6*eps)*w^3)/(9*(1 + 2*eps)^2*(-1 + w^2)^3*(1 + w^2)), 0, (512*eps^2*(1 + 4*eps)*w^3)/((1 + 2*eps)^2*(-1 + w^2)^3*(1 + w^2)), (384*eps*w^3)/((1 + 2*eps)*(-1 + w^2)^3*(1 + w^2)), 0, 0, (-8*eps*w)/((1 + 2*eps)*(-1 + w^4)), (12*w)/(-1 + w^4), (1024*eps^2*(1 + 6*eps)*w^3)/(9*(1 + 2*eps)^2*(-1 + w^2)^3*(1 + w^2)), (-1408*eps^2*(1 + 6*eps)*w^3)/(9*(1 + 2*eps)^2*(-1 + w^2)^3*(1 + w^2)), (8*(3 + 8*eps)*w)/(9*(-1 + w^4)), (512*eps^3*w^3)/((1 + 2*eps)^2*(-1 + w^2)^3*(1 + w^2)), 0, 0, (-2*(3 - 2*w^2 + 3*w^4 + 3*eps*(-1 + w^2)^2))/(w*(-1 + w^4)), (1 - w^2)/(w + w^3), (16*eps*w)/((1 + 2*eps)*(-1 + w^4)), (-2*(2 + 3*eps)*(-1 + w^2))/((1 + 2*eps)*w*(1 + w^2))}
{(-8192*eps*(-1 + 4*eps)*(-1 + 6*eps)*(12 + 661*eps + 3644*eps^2 + 6204*eps^3 + 3248*eps^4)*w^9)/(9*(1 + eps)*(1 + 2*eps)^3*(3 + 4*eps)*(-1 + w^2)^9*(1 + w^2)), (512*eps*(1 + 4*eps)*(1 + 6*eps)*(42 + 113*eps + 74*eps^2)*w^5)/(9*(1 + eps)*(1 + 2*eps)*(3 + 4*eps)*(-1 + w^2)^5*(1 + w^2)), (512*eps^2*(1 + 4*eps)*w^3)/(3*(1 + eps)*(-1 + w^2)^3*(1 + w^2)), (2048*eps^2*(1 + 4*eps)*(4 + 5*eps)*w^5)/((1 + eps)*(3 + 4*eps)*(-1 + w^2)^5*(1 + w^2)), (-256*eps*(1 + 2*eps)*w^3*(1 - 26*w^2 + w^4 + eps*(1 - 32*w^2 + w^4)))/((1 + eps)*(3 + 4*eps)*(-1 + w^2)^5*(1 + w^2)), (-192*eps^2*(4 + 5*eps)*(1 + 6*eps)*w^3)/((1 + eps)*(3 + 4*eps)*(-1 + w^2)^3*(1 + w^2)), (-384*eps*(1 + 2*eps)^2*(5 + 6*eps)*w^3)/((1 + eps)*(3 + 4*eps)*(-1 + w^2)^3*(1 + w^2)), (-8*eps*w*(9 + 38*w^2 + 9*w^4 + 16*eps^2*(1 + 5*w^2 + w^4) + 8*eps*(3 + 14*w^2 + 3*w^4)))/((1 + eps)*(3 + 4*eps)*(-1 + w^2)^3*(1 + w^2)), (-4*w*(7 + 74*w^2 + 7*w^4 + 12*eps*(1 + 18*w^2 + w^4) + 4*eps^2*(1 + 38*w^2 + w^4)))/((1 + eps)*(-1 + w^2)^3*(1 + w^2)), (512*eps^2*(1 + 6*eps)*(14 + 17*eps)*w^5)/(9*(1 + eps)*(1 + 2*eps)*(-1 + w^2)^5*(1 + w^2)), (-1280*eps^2*(1 + 6*eps)*(5 + 8*eps)*w^5)/(9*(1 + eps)*(1 + 2*eps)*(-1 + w^2)^5*(1 + w^2)), (-32*(1 + 2*eps)*(3 + 8*eps)*(5 + 8*eps)*w^3)/(9*(1 + eps)*(-1 + w^2)^3*(1 + w^2)), (2048*eps^3*w^5)/((1 + eps)*(-1 + w^2)^5*(1 + w^2)), (192*eps*(1 + 2*eps)^2*w^3)/((1 + eps)*(-1 + w^2)^3*(1 + w^2)), (16*eps*w*(1 + 4*w^2 + w^4 + eps*(1 + 6*w^2 + w^4)))/((1 + eps)*(-1 + w^2)^3*(1 + w^2)), 0, (-4*(1 + (3 + 2*eps)*w^2 + w^4))/(w*(-1 + w^4)), (-16*eps*(1 + 2*eps)*w*(1 - 6*w^2 + w^4))/((1 + eps)*(-1 + w^2)^3*(1 + w^2)), (4*(1 + eps)*(1 + w^2))/(w*(-1 + w^2))}
{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (48*eps*(1 + 6*eps)*w^3)/((-1 + w^2)^3*(1 + w^2)), 0, (-256*eps^2*w^3)/((-1 + w^2)^3*(1 + w^2)), (-12*(1 + 2*eps)^2*w)/(-1 + w^4), (-2*(1 + 2*eps)*w)/(-1 + w^4), 0, 0, (3*(1 + 6*w^2 + w^4) + 2*eps*(1 + 14*w^2 + w^4))/(w - w^5), 0}
{(-4096*eps*(-1 + 4*eps)*(-1 + 6*eps)*(-12 + 347*eps + 2260*eps^2 + 3876*eps^3 + 1936*eps^4)*w^9)/(9*(1 + eps)*(1 + 2*eps)^3*(3 + 4*eps)*(-1 + w^2)^9*(1 + w^2)), (256*eps*(1 + 4*eps)*(1 + 6*eps)*(30 + 67*eps + 34*eps^2)*w^5)/(9*(1 + eps)*(1 + 2*eps)*(3 + 4*eps)*(-1 + w^2)^5*(1 + w^2)), (-256*eps^2*(1 + 4*eps)*w^3)/(3*(1 + eps)*(-1 + w^2)^3*(1 + w^2)), (1024*eps^2*(1 + 4*eps)*(4 + 7*eps + 2*eps^2)*w^5)/((1 + eps)*(1 + 2*eps)*(3 + 4*eps)*(-1 + w^2)^5*(1 + w^2)), (-128*eps*w^3*(1 - 26*w^2 + w^4 + 3*eps*(1 - 16*w^2 + w^4) + 2*eps^2*(1 - 8*w^2 + w^4)))/((1 + eps)*(3 + 4*eps)*(-1 + w^2)^5*(1 + w^2)), (96*eps^2*(2 + 3*eps)*(1 + 6*eps)*w^3)/((1 + eps)*(3 + 4*eps)*(-1 + w^2)^3*(1 + w^2)), (192*eps*(w + 2*eps*w)^3)/((1 + eps)*(3 + 4*eps)*(-1 + w^2)^3*(1 + w^2)), (4*eps*w*(3 - 14*w^2 + 3*w^4 + 10*eps*(-1 + w^2)^2 + 8*eps^2*(1 + w^4)))/((1 + eps)*(3 + 4*eps)*(-1 + w^2)^3*(1 + w^2)), (-2*(1 + 2*eps)*(3 + 4*eps)*w*(1 - 10*w^2 + w^4))/((1 + eps)*(-1 + w^2)^3*(1 + w^2)), (256*eps^2*(1 + 6*eps)*(13 + 10*eps)*w^5)/(9*(1 + eps)*(1 + 2*eps)*(-1 + w^2)^5*(1 + w^2)), (-128*eps^2*(1 + 6*eps)*(29 + 14*eps)*w^5)/(9*(1 + eps)*(1 + 2*eps)*(-1 + w^2)^5*(1 + w^2)), (16*(1 + 2*eps)*(3 + 8*eps)*(5 + 8*eps)*w^3)/(9*(1 + eps)*(-1 + w^2)^3*(1 + w^2)), (1024*eps^3*w^5)/((1 + 3*eps + 2*eps^2)*(-1 + w^2)^5*(1 + w^2)), (-96*eps*(1 + 2*eps)^2*w^3)/((1 + eps)*(-1 + w^2)^3*(1 + w^2)), (-16*eps*(1 + 2*eps)*w^3)/((1 + eps)*(-1 + w^2)^3*(1 + w^2)), (-4*(1 + 2*eps)*(5 + 8*eps)*w)/(-1 + w^4), (-4*(1 + 2*eps)*w)/(-1 + w^4), (8*eps*w*(2*eps*(-1 + w^2)^2 + (1 + w^2)^2))/((1 + eps)*(-1 + w^2)^3*(1 + w^2)), (-4*(1 + (7 + 8*eps)*w^2 + w^4))/(w*(-1 + w^4))}

==> anc/readme.txt <==
=========================================================================================
M. Lagares, S. Q. Zhang, "Higher-loop integrated negative geometries in ABJM"
=========================================================================================

non_can_DE.txt : matrix that defines the differential equation for the non-canonical basis of master integrals, see eq. (3.28).

change_of_basis.txt : matrix that gives the change of basis from the non-canonical master integrals of eq. (3.25) to a canonical basis, as presented in equation (3.30).

I1_ladd_dec.txt : decomposition of the integral defined in eq. (3.17) in terms of the canonical master integrals (for which we use the notation Cint[i]).

I2_ladd_dec.txt : decomposition of the integral defined in eq. (3.18) in terms of the canonical master integrals (for which we use the notation Cint[i]).

I_box_dec.txt : decomposition of the integral defined in eq.(3.19) in terms of the canonical master integrals (for which we use the notation Cint[i]).

a1.txt, a2.txt, a3.txt and a4.txt : constant matrices that give the canonical differential equations, as in eq. (3.32).

DE_sol.txt : solution of the canonical differential equations presented in eq. (3.31), up to second order in the dimensional regularization parameter. 
